Metal-poor star formation triggered by the feedback effects from Pop III stars

Metal enrichment by the first-generation (Pop III) stars is the very first step of the matter cycle in the structure formation and it is followed by the formation of extremely metal-poor (EMP) stars. To investigate the enrichment process by the Pop III stars, we carry out a series of numerical simulations including the feedback effects of photoionization and supernovae (SNe) of Pop III stars with a range of masses of minihaloes (MHs), M_halo , and Pop III stars, M_PopIII . We find that the metal-rich ejecta reaches neighbouring haloes and external enrichment (EE) occurs when the halo binding energy is sufficiently below the SN explosion energy, E_SN . The neighbouring haloes are only superficially enriched, and the metallicity of the clouds is [Fe/H] < -5. Otherwise, the SN ejecta falls back and recollapses to form enriched cloud, i.e. internal enrichment (IE) process takes place. In case that a Pop III star explodes as a core-collapse SNe (CCSNe), MHs undergo IE, and the metallicity in the recollapsing region is -5 < [Fe/H] < -3 in most cases. We conclude that IE from a single CCSN can explain the formation of EMP stars. For pair-instability SNe (PISNe), EE takes place for all relevant mass range of MHs, consistent with no observational sign of PISNe among EMP stars.

==> fig/convert.sh <==
 convert  -resize 60% fig02.png eps2:fig02.eps
 convert  -resize 60% fig03.png eps2:fig03.eps
 convert  -resize 60% fig04.png eps2:fig04.eps
 convert  -resize 60% fig05.png eps2:fig05.eps
 convert  -resize 60% fig09.png eps2:fig09.eps
 convert  -resize 60% fig10.png eps2:fig10.eps

#rm fig02.eps
#rm fig05.eps
#rm fig04.eps
#rm fig03.eps
#rm fig10.eps
#rm fig09.eps

#convert -density 150x150  fig01.eps  fig01.png
#convert -density 150x150  fig06.eps  fig06.png
#convert -density 150x150 fig07a.eps fig07a.png
#convert -density 150x150 fig07b.eps fig07b.png
#convert -density 150x150  fig08.eps  fig08.png
#convert -density 150x150  fig11.eps  fig11.png
#convert -density 150x150  fig12.eps  fig12.png
#convert -density 150x150  fig13.eps  fig13.png
#convert -density 150x150  fig14.eps  fig14.png

